Velocitune: A Velocity-based Dynamic Domain Reweighting Method for Continual Pre-training

It is well-known that a diverse corpus is critical for training large language models, which are typically constructed from a mixture of various domains. In general, previous efforts resort to sampling training data from different domains with static proportions, as well as adjusting data proportions during training. However, few methods have addressed the complexities of domain-adaptive continual pre-training. To fill this gap, we propose Velocitune, a novel framework dynamically assesses learning velocity and adjusts data proportions accordingly, favoring slower-learning domains while shunning faster-learning ones, which is guided by a scaling law to indicate the desired learning goal for each domain with less associated cost. To evaluate the effectiveness of Velocitune, we conduct experiments in a reasoning-focused dataset with CodeLlama, as well as in a corpus specialised for system command generation with Llama3 and Mistral. Velocitune achieves performance gains in both math and code reasoning tasks and command-line generation benchmarks. Further analysis reveals that key factors driving Velocitune's effectiveness include target loss prediction and data ordering.

==> src/draw_dynamic.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import json\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_system(file):\n",
    "    with open(file) as f:\n",
    "        data = json.load(f)\n",
    "\n",
    "    new_data = []\n",
    "    for _ in data:\n",
    "        new_data.append({\n",
    "             'step': _['global_step'],\n",
    "            _['domain_name'][0]: _['domain_weight'][0],\n",
    "            _['domain_name'][1]: _['domain_weight'][1],\n",
    "            _['domain_name'][2]: _['domain_weight'][2],\n",
    "        })\n",
    "    \n",
    "    return pd.DataFrame(new_data)\n",
    "\n",
    "def read_pp2(file):\n",
    "\n",
    "    with open(file) as f:\n",
    "        data = json.load(f)\n",
    "    \n",
    "    new_data = []\n",
    "    for _ in data:\n",
    "        new_data.append({\n",
    "            'step': _['global_step'],\n",
    "            _['domain_name'][0]: _['domain_weight'][0],\n",
    "            _['domain_name'][1]: _['domain_weight'][1],\n",
    "            _['domain_name'][2]: _['domain_weight'][2],\n",
    "            _['domain_name'][3]: _['domain_weight'][3],\n",
    "            _['domain_name'][4]: _['domain_weight'][4],\n",
    "        })\n",
    "    \n",
    "    return pd.DataFrame(new_data)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "system_doremi = read_system('system_doremi.json')\n",
    "system_contrast = read_system('system_contrast.json')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.ticker import AutoMinorLocator\n",
    "plt.style.use('ggplot')\n",
    "fig, axs = plt.subplots(2, 2)\n",
    "fig.set_size_inches(10, 6)\n",
    "\n",
    "blogs, = axs[1,1].plot(system_contrast['step'], system_contrast['blogs'], label='Blogs Contrast')\n",
    "so, = axs[1,1].plot(system_contrast['step'], system_contrast['stackoverflow'], label='Stackoverflow Contrast')\n",
    "arxiv, = axs[1,1].plot(system_contrast['step'], system_contrast['arxiv'], label='Arxiv Contrast')\n",
    "\n",
    "axs[1,1].plot(system_doremi['step'], system_doremi['blogs'], label='Blogs DBL', linestyle='dashed', color=blogs.get_color())\n",
    "axs[1,1].plot(system_doremi['step'], system_doremi['stackoverflow'], label='Stackoverflow DBL', linestyle='dashed', color=so.get_color())\n",
    "axs[1,1].plot(system_doremi['step'], system_doremi['arxiv'], label='Arxiv DBL', linestyle='dashed', color=arxiv.get_color())\n",
    "\n",
    "axs[1,1].plot(system_contrast['step'], [0.1873088758316109] * len(system_contrast), label='Blogs Baseline', color=blogs.get_color(), linestyle='dotted')\n",
    "axs[1,1].plot(system_contrast['step'], [0.31011630946421653] * len(system_contrast), label='Stackoverflow Baseline', linestyle='dotted', color=so.get_color())\n",
    "axs[1,1].plot(system_contrast['step'], [0.5025748147041725] * len(system_contrast), label='Arxiv Baseline', linestyle='dotted', color=arxiv.get_color())\n",
    "\n",
    "\n",
    "axs[1,1].set_facecolor('#EBEBEB')\n",
    "\n",
    "[axs[1,1].spines[side].set_visible(False) for side in axs[1,1].spines]\n",
    "axs[1,1].grid(which='major', color='white', linewidth=1.2)\n",
    "axs[1,1].grid(which='minor', color='white', linewidth=0.6)\n",
    "\n",
    "axs[1,1].legend(bbox_to_anchor=(1.05, 1), loc='center left', fontsize=8)\n",
    "axs[1,1].minorticks_on()\n",
    "axs[1,1].tick_params(which='minor', bottom=False, left=False)\n",
    "axs[1,1].xaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "axs[1,1].yaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "\n",
    "####\n",
    "\n",
    "blogs00 = axs[0,0].plot(system_contrast['step'], system_contrast['blogs'], label='Blogs Contrast', color=blogs.get_color())\n",
    "axs[0,0].plot(system_doremi['step'], system_doremi['blogs'], label='Blogs DBL', linestyle='dashed', color=blogs00[0].get_color())\n",
    "axs[0,0].plot(system_contrast['step'], [0.1873088758316109] * len(system_contrast), label='Blogs Baseline', color=blogs00[0].get_color(), linestyle='dotted')\n",
    "\n",
    "axs[0,0].set_facecolor('#EBEBEB')\n",
    "[axs[0,0].spines[side].set_visible(False) for side in axs[0,0].spines]\n",
    "axs[0,0].grid(which='major', color='white', linewidth=1.2)\n",
    "axs[0,0].grid(which='minor', color='white', linewidth=0.6)\n",
    "axs[0,0].minorticks_on()\n",
    "axs[0,0].tick_params(which='minor', bottom=False, left=False)\n",
    "axs[0,0].xaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "axs[0,0].yaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "\n",
    "#####################\n",
    "\n",
    "stackoverflow00 = axs[0,1].plot(system_contrast['step'], system_contrast['stackoverflow'], label='Stackoverflow Contrast', color=so.get_color())\n",
    "axs[0,1].plot(system_doremi['step'], system_doremi['stackoverflow'], label='Stackoverflow DBL', linestyle='dashed', color=stackoverflow00[0].get_color())\n",
    "axs[0,1].plot(system_contrast['step'], [0.31011630946421653] * len(system_contrast), label='Stackoverflow Baseline', linestyle='dotted', color=stackoverflow00[0].get_color())\n",
    "\n",
    "axs[0,1].set_facecolor('#EBEBEB')\n",
    "[axs[0,1].spines[side].set_visible(False) for side in axs[0,1].spines]\n",
    "axs[0,1].grid(which='major', color='white', linewidth=1.2)\n",
    "axs[0,1].grid(which='minor', color='white', linewidth=0.6)\n",
    "axs[0,1].minorticks_on()\n",
    "axs[0,1].tick_params(which='minor', bottom=False, left=False)\n",
    "axs[0,1].xaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "axs[0,1].yaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "\n",
    "#####################\n",
    "arxiv00 = axs[1,0].plot(system_contrast['step'], system_contrast['arxiv'], label='Arxiv Contrast', color=arxiv.get_color())\n",
    "axs[1,0].plot(system_doremi['step'], system_doremi['arxiv'], label='Arxiv DBL', linestyle='dashed', color=arxiv00[0].get_color())\n",
    "axs[1,0].plot(system_contrast['step'], [0.5025748147041725] * len(system_contrast), label='Arxiv Baseline', linestyle='dotted', color=arxiv00[0].get_color())\n",
    "\n",
    "axs[1,0].set_facecolor('#EBEBEB')\n",
    "[axs[1,0].spines[side].set_visible(False) for side in axs[1,0].spines]\n",
    "axs[1,0].grid(which='major', color='white', linewidth=1.2)\n",
    "axs[1,0].grid(which='minor', color='white', linewidth=0.6)\n",
    "axs[1,0].minorticks_on()\n",
    "axs[1,0].tick_params(which='minor', bottom=False, left=False)\n",
    "axs[1,0].xaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "axs[1,0].yaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "\n",
    "#####################\n",
    "\n",
    "\n",
    "plt.savefig('system.pdf', bbox_inches='tight', dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "pp2_contrast = read_pp2('pp2_contrast.json')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "baseline_loss = {\n",
    "    \"AlgebraicStack\": 0.17522658610271905,\n",
    "    \"Arxiv\": 0.4805215455557323,\n",
    "    \"OpenWebMath\": 0.2346955000795039,\n",
    "    \"RedPajamaGithub\": 0.06312609317856575,\n",
    "    \"SlimPajama-ArxGit\": 0.04643027508347909,\n",
    "}\n",
    "\n",
    "\n",
    "\n",
    "from matplotlib.ticker import AutoMinorLocator\n",
    "plt.style.use('ggplot')\n",
    "fig, axs = plt.subplots(2, 3)\n",
    "fig.set_size_inches(10, 6)\n",
    "\n",
    "algebraicStack, = axs[1,2].plot(pp2_contrast['step'], pp2_contrast['AlgebraicStack'], label='AlgebraicStack Contrast')\n",
    "arxiv, = axs[1,2].plot(pp2_contrast['step'], pp2_contrast['Arxiv'], label='Arxiv Contrast')\n",
    "openWebMath, = axs[1,2].plot(pp2_contrast['step'], pp2_contrast['OpenWebMath'], label='OpenWebMath Contrast')\n",
    "redPajamaGithub, = axs[1,2].plot(pp2_contrast['step'], pp2_contrast['RedPajamaGithub'], label='GenCode Contrast')\n",
    "slimPajamaArxGit, = axs[1,2].plot(pp2_contrast['step'], pp2_contrast['SlimPajama-ArxGit'], label='GenLanguage Contrast')\n",
    "\n",
    "axs[1,2].plot(pp2_contrast['step'], [0.17522658610271905] * len(pp2_contrast), label='AlgebraicStack Baseline', color=algebraicStack.get_color(), linestyle='dotted')\n",
    "axs[1,2].plot(pp2_contrast['step'], [0.4805215455557323] * len(pp2_contrast), label='Arxiv Baseline', linestyle='dotted', color=arxiv.get_color())\n",
    "axs[1,2].plot(pp2_contrast['step'], [ 0.2346955000795039] * len(pp2_contrast), label='OpenWebMath Baseline', linestyle='dotted', color=openWebMath.get_color())\n",
    "axs[1,2].plot(pp2_contrast['step'], [0.06312609317856575] * len(pp2_contrast), label='GenCode Baseline', linestyle='dotted', color=redPajamaGithub.get_color())\n",
    "axs[1,2].plot(pp2_contrast['step'], [0.04643027508347909] * len(pp2_contrast), label='GenLanguage Baseline', linestyle='dotted', color=slimPajamaArxGit.get_color())\n",
    "\n",
    "axs[1,2].set_facecolor('#EBEBEB')\n",
    "\n",
    "[axs[1,2].spines[side].set_visible(False) for side in axs[1,2].spines]\n",
    "axs[1,2].grid(which='major', color='white', linewidth=1.2)\n",
    "axs[1,2].grid(which='minor', color='white', linewidth=0.6)\n",
    "\n",
    "axs[1,2].legend(bbox_to_anchor=(1.05, 1), loc='center left', fontsize=8)\n",
    "axs[1,2].minorticks_on()\n",
    "axs[1,2].tick_params(which='minor', bottom=False, left=False)\n",
    "axs[1,2].xaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "axs[1,2].yaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "\n",
    "for i, domain in enumerate(['AlgebraicStack', 'Arxiv', 'OpenWebMath', 'RedPajamaGithub', 'SlimPajama-ArxGit']):\n",
    "    j = i // 3\n",
    "    k = i % 3\n",
    "    axs[j,k].plot(pp2_contrast['step'], pp2_contrast[domain], label=f'{domain} Contrast', color=axs[1,2].lines[i].get_color())\n",
    "    axs[j,k].plot(pp2_contrast['step'], [baseline_loss[domain]] * len(pp2_contrast), label=f'{domain} Baseline', linestyle='dotted', color=axs[1,2].lines[i].get_color())\n",
    "    axs[j,k].set_facecolor('#EBEBEB')\n",
    "    [axs[j,k].spines[side].set_visible(False) for side in axs[j,k].spines]\n",
    "    axs[j,k].grid(which='major', color='white', linewidth=1.2)\n",
    "    axs[j,k].grid(which='minor', color='white', linewidth=0.6)\n",
    "    axs[j,k].minorticks_on()\n",
    "    axs[j,k].tick_params(which='minor', bottom=False, left=False)\n",
    "    axs[j,k].xaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "    axs[j,k].yaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig('pp2.pdf', bbox_inches='tight', dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "vllm",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

